Simultaneous Computation and Communication over MAC

We study communication over a Gaussian multiple-access channel (MAC) with two types of transmitters: Digital transmitters hold a message from a discrete set that needs to be communicated to the receiver with vanishing error probability. Analog transmitters hold sequences of analog values. Some functions of these distributed values (but not the values themselves) need to be conveyed to the receiver, subject to a fidelity criterion such as mean squared error (MSE) or a certain maximum error with given confidence. For the case in which the computed function for the analog transmitters is a sum of values in [-1,1], we derive inner and outer bounds for the tradeoff of digital and analog rates of communication under peak and average power constraints for digital transmitters and a peak power constraint for analog transmitters. We then extend the achievability result to a class of functions that includes all linear and some non-linear functions. This extended scheme works over fading channels as long as full channel state information is available at the transmitter. The practicality of our proposed communication scheme is shown in channel simulations that use a version of the scheme based on low density parity check (LDPC) coding. We evaluate the system performance for different block lengths and Gaussian as well as non-Gaussian noise distributions.

==> anc/make_plots.py <==
"""!
@file  make_plots.py
@brief This is an electronic supplement for the paper "Simultaneous Computation and Communication over MAC"
       by Matthias Frey, Igor Bjelaković, Michael C. Gastpar, and Jingge Zhu.
       This Python file reads the output files of the simulation runs and reproduces the plots in the paper.
"""

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import csv

# The standard for this file is to plot all parameter sets in one figure. Setting this to True will plot everything
# in separate figures.
separate_plots=False

simulation_parameter_sets = ('', '_middleton', '_short_blocks', '_middleton_moderate',
                             '_middleton_moderate_short_blocks', '_norm', '_middleton_norm',
                             '_short_blocks_norm', '_middleton_moderate_norm',
                             '_middleton_moderate_short_blocks_norm')
noise_powers_str = {
  '': ('-8', '-9', '-10', '-10.25', '-10.5', '-10.75', '-11',
       '-11.25', '-11.5', '-11.75', '-12'),
  '_middleton': ('-8', '-9', '-10', '-10.25', '-10.5', '-10.75', '-11', '-11.25',
                 '-11.5', '-11.75', '-12', '-12.25', '-12.5', '-12.75', '-13',
                 '-13.25', '-13.5', '-13.75', '-14'),
  '_short_blocks': ('-8', '-9', '-10', '-10.25', '-10.5', '-10.75', '-11',
                    '-11.25', '-11.5', '-11.75', '-12', '-12.25', '-12.5',
                    '-12.75', '-13'),
  '_middleton_moderate': ('-8', '-9', '-10', '-10.25', '-10.5', '-10.75', '-11',
                          '-11.25', '-11.5', '-11.75', '-12', '-12.25',
                          '-12.5', '-12.75', '-13'),
  '_middleton_moderate_short_blocks': ('-8', '-9', '-10', '-10.25', '-10.5', '-10.75', '-11',
                                       '-11.25', '-11.5', '-11.75', '-12', '-12.25',
                                       '-12.5', '-12.75', '-13', '-13.25'),
  '_norm': ('-8', '-9', '-10', '-10.25', '-10.5', '-10.75', '-11',
       '-11.25', '-11.5', '-11.75', '-12'),
  '_middleton_norm': ('-8', '-9', '-10', '-10.25', '-10.5', '-10.75', '-11', '-11.25',
                 '-11.5', '-11.75', '-12', '-12.25', '-12.5', '-12.75', '-13',
                 '-13.25', '-13.5', '-13.75', '-14'),
  '_short_blocks_norm': ('-8', '-9', '-10', '-10.25', '-10.5', '-10.75', '-11',
                    '-11.25', '-11.5', '-11.75', '-12', '-12.25', '-12.5',
                    '-12.75', '-13'),
  '_middleton_moderate_norm': ('-8', '-9', '-10', '-10.25', '-10.5', '-10.75', '-11',
                          '-11.25', '-11.5', '-11.75', '-12', '-12.25',
                          '-12.5', '-12.75', '-13'),
  '_middleton_moderate_short_blocks_norm': ('-8', '-9', '-10', '-10.25', '-10.5', '-10.75', '-11',
                                       '-11.25', '-11.5', '-11.75', '-12', '-12.25',
                                       '-12.5', '-12.75', '-13', '-13.25'),
}
noise_powers = {
  '': [],
  '_middleton': [],
  '_short_blocks': [],
  '_middleton_moderate': [],
  '_middleton_moderate_short_blocks': [],
  '_norm': [],
  '_middleton_norm': [],
  '_short_blocks_norm': [],
  '_middleton_moderate_norm': [],
  '_middleton_moderate_short_blocks_norm': [],
}
ber = {
  '': [],
  '_middleton': [],
  '_short_blocks': [],
  '_middleton_moderate': [],
  '_middleton_moderate_short_blocks': [],
  '_norm': [],
  '_middleton_norm': [],
  '_short_blocks_norm': [],
  '_middleton_moderate_norm': [],
  '_middleton_moderate_short_blocks_norm': [],
}
bler = {
  '': [],
  '_middleton': [],
  '_short_blocks': [],
  '_middleton_moderate': [],
  '_middleton_moderate_short_blocks': [],
  '_norm': [],
  '_middleton_norm': [],
  '_short_blocks_norm': [],
  '_middleton_moderate_norm': [],
  '_middleton_moderate_short_blocks_norm': [],
}
mse = {
  '': [],
  '_middleton': [],
  '_short_blocks': [],
  '_middleton_moderate': [],
  '_middleton_moderate_short_blocks': [],
  '_norm': [],
  '_middleton_norm': [],
  '_short_blocks_norm': [],
  '_middleton_moderate_norm': [],
  '_middleton_moderate_short_blocks_norm': [],
}
amplitude_ratios = {
  '': [],
  '_middleton': [],
  '_short_blocks': [],
  '_middleton_moderate': [],
  '_middleton_moderate_short_blocks': [],
  '_norm': [],
  '_middleton_norm': [],
  '_short_blocks_norm': [],
  '_middleton_moderate_norm': [],
  '_middleton_moderate_short_blocks_norm': [],
}
parameter_set_descriptions = {
  '': 'Gaussian noise, 2000 digital bits',
  '_middleton': 'Middleton Class A noise, impulsive index 0.1, Gaussian-to-'
                'impulsive power ratio 0.1, 2000 digital bits',
  '_short_blocks': 'Gaussian noise, 324 digital bits',
  '_middleton_moderate': 'Middleton Class A noise, impulsive index 1.5, '
                         'Gaussian-to-impulsive power ratio 1.5, 2000 '
                         'digital bits',
  '_middleton_moderate_short_blocks': 'Middleton Class A noise, impulsive'
                         ' index 1.5, Gaussian-to-impulsive power ratio 1.5,'
                         ' 324 digital bits',
  '_norm': 'Gaussian noise, 2000 digital bits',
  '_middleton_norm': 'Middleton Class A noise, impulsive index 0.1, Gaussian-to-'
                'impulsive power ratio 0.1, 2000 digital bits, OTA computation '
                'of 2-norm',
  '_short_blocks_norm': 'Gaussian noise, 324 digital bits',
  '_middleton_moderate_norm': 'Middleton Class A noise, impulsive index 1.5, '
                         'Gaussian-to-impulsive power ratio 1.5, 2000 '
                         'digital bits, OTA computation of 2-norm',
  '_middleton_moderate_short_blocks_norm': 'Middleton Class A noise, impulsive'
                         ' index 1.5, Gaussian-to-impulsive power ratio 1.5,'
                         ' 324 digital bits, OTA computation of 2-norm',
}

parameter_set_descriptions_short = {
  '': 'Gaussian 2000',
  '_middleton': 'Middleton 0.1 2000',
  '_short_blocks': 'Gaussian 324',
  '_middleton_moderate': 'Middleton 1.5 2000',
  '_middleton_moderate_short_blocks': 'Middleton 1.5 324',
  '_norm': 'Gaussian 2000 Norm',
  '_middleton_norm': 'Middleton 0.1 2000 Norm',
  '_short_blocks_norm': 'Gaussian 324 Norm',
  '_middleton_moderate_norm': 'Middleton 1.5 2000 Norm',
  '_middleton_moderate_short_blocks_norm': 'Middleton 1.5 324 Norm',
}

# Compute noise power achievability bound according to Theorem 1
analog_rate = .2 # Analog computations per complex channel use
digital_tx_power_dB = 0
analog_tx_power_dB = -10
ldpc_code_rate = 769/1024
modulation_rate = 4 # 16QAM: 4 bits per complex channel symbol

digital_rate_bits = ldpc_code_rate*modulation_rate
digital_rate_nats = digital_rate_bits*np.log(2)
print('The overall rate of the digital transmissions is', digital_rate_nats, 'nats per complex channel use (or',
      digital_rate_bits, 'bits)')

digital_tx_power_lin = 10**(digital_tx_power_dB/10)
noise_capacity_bound_lin = digital_tx_power_lin / (np.exp(digital_rate_nats/(1-analog_rate)) - 1) / (1 - analog_rate)
noise_capacity_bound_dB = 10*np.log10(noise_capacity_bound_lin)
print('Disregarding amplitude constraints, the scheme should be achievable for noise powers below',
      noise_capacity_bound_dB, 'dB.')

# Read results from simulation output files
for par_str in simulation_parameter_sets:
  for noise_power in noise_powers_str[par_str]:
    df = pd.read_csv('results_socc' + par_str + '_noise' + noise_power + '.csv')
    ber[par_str].append(np.mean(df['digital_ber']))
    bler[par_str].append(np.sum(df['digital_ber'] != 0)/df.shape[0])
    mse[par_str].append(np.mean(df['analog_mse']))
    noise_powers[par_str].append(float(noise_power))
    amplitude_ratios[par_str] += list(df['max_amplitude_ratio'])
all_amplitude_ratio_counts = np.zeros(100)
all_amplitude_ratio_bin_limits = np.linspace(1.0,2.0,101)
all_amplitude_ratio_bin_width = (2.0-1.0)/100
all_amplitude_ratio_bin_centers = (all_amplitude_ratio_bin_limits + all_amplitude_ratio_bin_width/2)[:-1]
all_amplitude_ratio_bin_left = all_amplitude_ratio_bin_limits[:-1]
for i,par_str in enumerate(simulation_parameter_sets):
  counts, _ = np.histogram(amplitude_ratios[par_str], bins=all_amplitude_ratio_bin_limits)
  all_amplitude_ratio_counts += counts
all_amplitude_ratio_densities = all_amplitude_ratio_counts / np.sum(all_amplitude_ratio_counts)

# Output plot data for inclusion in paper
for par_str in simulation_parameter_sets:
  with open('pgf_data' + par_str + '.csv', 'w') as f:
    w = csv.writer(f)
    w.writerow(('noise_power_dB', 'digital_ber', 'analog_mse'))
    for i,noise_power in enumerate(noise_powers_str[par_str]):
      ber_point = ber[par_str][i]
      # We will limit the axis to 1e-8 in pgfplots, this way we should get an (almost) vertical line down
      if ber_point == 0: ber_point = 1e-100
      w.writerow((noise_power, ber_point, mse[par_str][i]))
with open('pgf_data_histogram.csv', 'w') as f:
  w = csv.writer(f)
  w.writerow(('bin_left', 'bin_center', 'frequency', 'density'))
  for i in range(100):
    w.writerow((all_amplitude_ratio_bin_left[i], all_amplitude_ratio_bin_centers[i], all_amplitude_ratio_counts[i],
                all_amplitude_ratio_densities[i]))
  

# Make plots
if separate_plots:
  fig, ax = plt.subplots(4,len(simulation_parameter_sets),squeeze=False)
  for i,par_str in enumerate(simulation_parameter_sets):
    ax[0,i].semilogy()
    ax[0,i].plot(noise_powers[par_str],ber[par_str], marker='o')
    ax[0,i].axvline(noise_capacity_bound_dB, c='black', ls='dashed', label='asymptotic achievability bound')
    ax[0,i].set_title('Digital BER: ' + parameter_set_descriptions[par_str])
    ax[1,i].semilogy()
    ax[1,i].plot(noise_powers[par_str],bler[par_str], marker='o')
    ax[1,i].axvline(noise_capacity_bound_dB, c='black', ls='dashed', label='asymptotic achievability bound')
    ax[1,i].set_title('Digital BLER: ' + parameter_set_descriptions[par_str])
    ax[2,i].semilogy()
    ax[2,i].plot(noise_powers[par_str],mse[par_str], marker='o')
    ax[2,i].set_title('Analog MSE: ' + parameter_set_descriptions[par_str])
    ax[3,i].hist(amplitude_ratios[par_str],bins=100)
    ax[3,i].set_title('Amplitude ratio histogram: ' + parameter_set_descriptions[par_str])
else:
  fig, ax = plt.subplots(4,1)
  ax[0].semilogy()
  ax[0].set_title('Digital BER')
  ax[1].semilogy()
  ax[1].set_title('Digital BLER')
  ax[2].semilogy()
  ax[2].set_title('Analog MSE' )
  ax[3].set_title('Amplitude ratio histogram')
  for i,par_str in enumerate(simulation_parameter_sets):
    ax[0].plot(noise_powers[par_str],ber[par_str], marker='o',
               label=parameter_set_descriptions_short[par_str])
    ax[1].plot(noise_powers[par_str],bler[par_str], marker='o',
               label=parameter_set_descriptions_short[par_str])
    ax[2].plot(noise_powers[par_str],mse[par_str], marker='o',
               label=parameter_set_descriptions_short[par_str])
  ax[0].axvline(noise_capacity_bound_dB, c='black', ls='dashed', label='asymptotic achievability bound')
  ax[0].legend()
  ax[1].axvline(noise_capacity_bound_dB, c='black', ls='dashed', label='asymptotic achievability bound')
  ax[1].legend()
  ax[2].legend()
  ax[3].bar(all_amplitude_ratio_bin_centers, all_amplitude_ratio_counts, width=all_amplitude_ratio_bin_width)

plt.show()



==> anc/reproduce_plots.sh <==
#!/bin/bash

# This is an electronic supplement for the paper "Simultaneous Computation and Communication over MAC"
# by Matthias Frey, Igor Bjelaković, Michael C. Gastpar, and Jingge Zhu.
# This shell script runs the Python files necessary to conduct the numerical simulations and reproduce
# the plots in the paper. Note that running this on a Desktop computer can take a very long time. The
# purpose of this file is to document the commands that have been used. The actual simulation outputs
# were generated on the HPC cluster of The University of Melbourne’s Research Computing Services. This
# shell file has been tested only with a significantly smaller number of simulation runs (-n parameter).
#
# Versions used:
# Python              3.10.4
# numpy               1.26.4
# py3gpp              0.3.3
# scipy               1.12.0


NOISE_POWERS=('-8' '-9' '-10' '-10.25' '-10.5' '-10.75' '-11' '-11.25' '-11.5' '-11.75' '-12')
for i in `seq 0 10`
do
python3 simulate.py -n 1000000 -N ${NOISE_POWERS[${i}]} -o results_socc_noise${NOISE_POWERS[${i}]}.csv
python3 simulate.py -n 1000000 -N ${NOISE_POWERS[${i}]} -f 2norm -o results_socc_norm_noise${NOISE_POWERS[${i}]}.csv
done

NOISE_POWERS=('-8' '-9' '-10' '-10.25' '-10.5' '-10.75' '-11' '-11.25' '-11.5' '-11.75' '-12' '-12.25' '-12.5' '-12.75' '-13' '-13.25' '-13.5' '-13.75' '-14')
for i in `seq 0 18`
do
python3 simulate.py -n 1000000 -T MiddletonA -I .1 -G .1 -N ${NOISE_POWERS[${i}]} -o results_socc_middleton_noise${NOISE_POWERS[${i}]}.csv
python3 simulate.py -n 1000000 -T MiddletonA -I .1 -G .1 -N ${NOISE_POWERS[${i}]} -f 2norm -o results_socc_middleton_norm_noise${NOISE_POWERS[${i}]}.csv
done

NOISE_POWERS=('-8' '-9' '-10' '-10.25' '-10.5' '-10.75' '-11' '-11.25' '-11.5' '-11.75' '-12' '-12.25' '-12.5' '-12.75' '-13')
for i in `seq 0 14`
do
python3 simulate.py -n 3200000 -t 324 -c 31 -N ${NOISE_POWERS[${i}]} -o results_socc_short_blocks_noise${NOISE_POWERS[${i}]}.csv
python3 simulate.py -n 3200000 -t 324 -c 31 -N ${NOISE_POWERS[${i}]} -f 2norm -o results_socc_short_blocks_norm_noise${NOISE_POWERS[${i}]}.csv
done

NOISE_POWERS=('-8' '-9' '-10' '-10.25' '-10.5' '-10.75' '-11' '-11.25' '-11.5' '-11.75' '-12' '-12.25' '-12.5' '-12.75' '-13')
for i in `seq 0 14`
do
python3 simulate.py -n 1000000 -c 31 -T MiddletonA -I 1.5 -G 1.5 -N ${NOISE_POWERS[${i}]} -o results_socc_middleton_moderate_noise${NOISE_POWERS[${i}]}.csv
python3 simulate.py -n 1000000 -c 31 -T MiddletonA -I 1.5 -G 1.5 -N ${NOISE_POWERS[${i}]} -f 2norm -o results_socc_middleton_moderate_norm_noise${NOISE_POWERS[${i}]}.csv
done

NOISE_POWERS=('-8' '-9' '-10' '-10.25' '-10.5' '-10.75' '-11' '-11.25' '-11.5' '-11.75' '-12' '-12.25' '-12.5' '-12.75' '-13' '-13.25')
for i in `seq 0 15`
do
python3 simulate.py -n 3200000 -t 324 -c 31 -T MiddletonA -I 1.5 -G 1.5 -N ${NOISE_POWERS[${i}]} -o results_socc_middleton_moderate_short_blocks_noise${NOISE_POWERS[${i}]}.csv
python3 simulate.py -n 3200000 -t 324 -c 31 -T MiddletonA -I 1.5 -G 1.5 -N ${NOISE_POWERS[${i}]} -f 2norm -o results_socc_middleton_moderate_short_blocks_norm_noise${NOISE_POWERS[${i}]}.csv
done

python3 make_plots.py


==> anc/simulate.py <==
"""!
@file  simulate.py
@brief This is an electronic supplement for the paper "Simultaneous Computation and Communication over MAC"
       by Matthias Frey, Igor Bjelaković, Michael C. Gastpar, and Jingge Zhu.
       This Python file contains the functions necessary to perform the numerical simulations.
       All references are to the paper or to works in the reference list of the paper unless
       otherwise indicated.
"""

import numpy as np
import py3gpp as p3
import argparse
import multiprocessing as mp
import itertools as it
import csv

def create_recurse_basis(n):
    """!
    Computes the vectors w_1^{(n)}, ...,  w_{n-1}^{(n)} used for the construction of U_n in Lemma 2.

    @param    n   Dimension of the underlying Euclidean space, also denoted n in the paper.
    @returns      The vectors w_1^{(n)}, ...,  w_{n-1}^{(n)} as defined in the proof of Lemma 2.
    """
    if n == 2:
        # Eq. (38)
        return [np.array([1 / np.sqrt(2), -1 / np.sqrt(2)])]
    elif n % 2 == 0:
        # Eq. (39). small_basis is denoted as U_{n/2} in the paper.
        small_basis = create_recurse_basis(n // 2)
        out = []
        for v in small_basis:
            out.append(np.concatenate((v, np.zeros(n // 2))))
        for v in small_basis:
            out.append(np.concatenate((np.zeros(n // 2), v)))
        out.append(np.concatenate((np.ones(n // 2) / np.sqrt(n), -np.ones(n // 2) / np.sqrt(n))))
        return out
    else:
        # Eq. (40). small_basis is denoted as U_{n-1} in the paper.
        small_basis = create_recurse_basis(n - 1)
        out = []
        for v in small_basis:
            out.append(np.concatenate((v, np.zeros(1))))
        out.append(np.concatenate((np.ones(n - 1) / np.sqrt(n * n - n), np.array([-np.sqrt((n - 1) / n)]))))
        return out


def make_U_map(B):
    """!
    Computes the U_n constructed in the proof of Lemma 2.

    @param    n   Dimension of the underlying Euclidean space, also denoted n in the paper.
    @returns      The matrix representation of U_n as constructed in the paper.
    """
    return np.column_stack(B)


class socc_processor:
    """!
    Class which processes the digital signal as in Lemma 3.
    """
    _U_map = None
    _ch_uses_per_computation = None

    def __init__(self, ch_uses_per_computation):
        """!
        Class initializer.

        @param   ch_uses_per_computation  Number of channel uses per analog computation, denoted n_l in the paper.
                                          Note that this simulation assumes n_1 = ... = n_L.
        @returns                          An instance of the class with the pre-/post-processing map pre-initialized.
        """
        self._U_map = make_U_map(create_recurse_basis(ch_uses_per_computation))
        self._ch_uses_per_computation = ch_uses_per_computation

    def preproc(self, signal):
        """!
        Pre-processes real digital signals (transmitter side).

        @param    signal    The fully encoded and modulated digital signal. Needs to be real numbers.
        @returns            Pre-processed signal ready for transmission over a (real) channel.
        """
        assert len(signal.shape) == 1
        in_length = signal.shape[0]
        num_computations = in_length // (self._ch_uses_per_computation - 1)
        assert num_computations * (self._ch_uses_per_computation - 1) == in_length
        out = np.empty(in_length + num_computations)
        for i in range(num_computations):
            out[(i * self._ch_uses_per_computation):((i + 1) * self._ch_uses_per_computation)] = \
                self._U_map @ signal[(i * (self._ch_uses_per_computation - 1)):
                                     ((i + 1) * (self._ch_uses_per_computation - 1))]
        return out

    def postproc(self, signal):
        """!
        Post-processes real signals for decoding the digital message at the receiver side.

        @param    signal    The noisy real-valued signal received through the channel.
        @returns            Post-processed signal ready for demodulation/decoding, without disturbance from analog
                            OTA-C.
        """
        assert len(signal.shape) == 1
        blocklength = signal.shape[0]
        num_computations = blocklength // self._ch_uses_per_computation
        assert num_computations * self._ch_uses_per_computation == blocklength
        out = np.empty(blocklength - num_computations)
        for i in range(num_computations):
            out[(i * (self._ch_uses_per_computation - 1)):((i + 1) * (self._ch_uses_per_computation - 1))] = \
                signal[(i * self._ch_uses_per_computation):((i + 1) * self._ch_uses_per_computation)] @ self._U_map
        return out

    def preproc_complex(self, signal):
        """!
        Pre-processes complex-valued signals by mapping them to a real vector, calling the real-valued pre-processing
        function, and mapping them back to a complex vector.

        @param    signal    The fully encoded and modulated digital complex-valued signal.
        @returns            Pre-processed signal ready for transmission over a (complex) channel.
        """
        return to_complex(self.preproc(to_real(signal)))

    def postproc_complex(self, signal):
        """!
        Post-processes complex valued receiver signals by mapping to a real vector, calling the real post-procesor,
        and mapping them back to a complex vector.

        @param    signal    The noisy complex-valued signal received through the channel.
        @returns            Post-processed signal ready for demodulation/decoding, without disturbance from analog
                            OTA-C.
        """
        return to_complex(self.postproc(to_real(signal)))


def to_real(complex_signal):
    """!
    Maps a complex vector to a real vector twice the length by splitting real/imaginary components.

    @param     complex_signal   complex vector
    @returns                    real vector twice the length of the input vector
    """
    assert len(complex_signal.shape) == 1
    out = np.empty(complex_signal.shape[0] * 2)
    out[0::2] = complex_signal.real
    out[1::2] = complex_signal.imag
    return out


def to_complex(real_signal):
    """!
    Maps a real vector to a complex vector half the length by collating two subsequent components as real and imaginary
    components of the output vector.

    @param     complex_signal   complex vector
    @returns                    real vector twice the length of the input vector
    """
    assert len(real_signal.shape) == 1
    if real_signal.shape[0] % 2 != 0:
        real_signal = np.concatenate((real_signal, np.zeros(1)))
    out_len = real_signal.shape[0] // 2
    out = real_signal[0::2] + real_signal[1::2] * 1j
    return out


def encode_digital_message(
        message, tx_power_dB, target_rate, crc, base_graph_number, redundancy_version, modulation, nlayers):
    """!
    Calls the entire (digital) processing chain to encode and modulate a digital message.

    @param message              Message to be encoded.
    @param tx_power_dB          Desired average power of the encoded signal.
    @param target_rate          Rate of the encoded message before modulation. E.g., for 16QAM modulation (4 bits per
                                complex channel symbol), the overall code rate is 4*target_rate bits per complex
                                channel use.
    @param crc                  CRC method (5G NR standard).
    @param base_graph_number    LDPC encoding parameter from the 5G NR standard.
    @param redundancy_version   Coding parameter from the 5G NR standard.
    @param modulation           Modulation method. Currently, supported values are "BPSK", "QPSK", "16QAM".
    @param nlayers              Coding parameter from the 5G NR standard. Value 1 supported only.

    @returns              Fully encoded and modulated signal.
    """
    assert len(message.shape) == 1
    transport_block_length = message.shape[0]
    message_crc = p3.nrCRCEncode(message, crc)
    code_block_segments = p3.nrCodeBlockSegmentLDPC(message_crc, base_graph_number)
    encoder_output = p3.nrLDPCEncode(code_block_segments, base_graph_number)
    outlen = np.ceil(transport_block_length / target_rate)
    ratematch_output = p3.nrRateMatchLDPC(encoder_output, outlen, redundancy_version, modulation, nlayers)
    modulated_symbols = p3.nrSymbolModulate(ratematch_output, modulation)
    return 10 ** (tx_power_dB / 10 / 2) * modulated_symbols


def decode_digital_message(ch_symbols, tx_power_dB, noise_power_dB, target_rate, transport_block_length,
                           crc_L, base_graph_number, redundancy_version, modulation, nlayers, max_decoding_iter):
    """!
    Calls the entire (digital) receiver processing chain to demodulate and decode a digital message.

    @param ch_symbols              Encoded, modulated, and possibly noisy signal (typically channel output).
    @param tx_power_dB             Power of the signal.
    @param noise_power_dB          Power of the additive noise that distorts the signal.
    @param target_rate             Rate of the encoded message before modulation. Must match corresponding parameter in
                                   encoding function.
    @param transport_block_length  Length of the original message (number of bits that were encoded).
    @param crc_L                   Length of CRC used at encoding
    @param base_graph_number       LDPC encoding parameter from the 5G NR standard. Must match corresponding parameter
                                   in encoding function.
    @param redundancy_version      Coding parameter from the 5G NR standard. Must match corresponding parameter in
                                   encoding function.
    @param modulation              Modulation parameter used at encoder.
    @param nlayers                 Coding parameter from the 5G NR standard. Value 1 supported only.
    @param max_decoding_iter       Maximum number of iterations used by LDPC decoder.

    @returns                       Decoded digital message.
    """
    demodulated_symbols = p3.nrSymbolDemodulate(ch_symbols / 10 ** (tx_power_dB / 10 / 2),
                                                modulation,
                                                10 ** ((noise_power_dB - tx_power_dB) / 10))
    raterec = p3.nrRateRecoverLDPC(demodulated_symbols,
                                   transport_block_length,
                                   target_rate,
                                   redundancy_version,
                                   modulation, nlayers)
    dec_bits, _ = p3.nrLDPCDecode(raterec, base_graph_number, max_decoding_iter)
    recovered_message, _ = p3.nrCodeBlockDesegmentLDPC(dec_bits, base_graph_number,
                                                       transport_block_length + crc_L)
    # Simply strip CRC for now
    return recovered_message[:-crc_L]


def awgn_channel_noise(size, power_dB, rng):
    """!
    Draw samples from complex Gaussian channel noise.

    @param size       Length of noise vector to be drawn.
    @param power_dB   Expectation of squared absolute value per component.
    @param rng        Random number generator to use.
    @returns          Noise vector.
    """
    lin_power_per_dim = 10 ** (power_dB / 10) / 2
    return rng.normal(size=size, scale=np.sqrt(lin_power_per_dim)) \
        + rng.normal(size=size, scale=np.sqrt(lin_power_per_dim)) * 1j


def middletonA_channel_noise(size, power_dB, impulsive_index, gaussian_to_impulsive_power_ratio, rng):
    """!
    Draw samples from complex Middleton Class A channel noise.

    @param size                           Length of noise vector to be drawn.
    @param power_dB                       Expectation of squared absolute value per component.
    @impulsive_index                      Impulsive Index parameter of the Middleton Class A distribution. The larger
                                          the value, the closer the noise is to Gaussian distribution.
    @gaussian_to_impulsive_power_ratio    Ratio of powers between Gaussian and Impulsive component of the noise.
    @param rng                            Random number generator to use.
                                          Parameter of the Middleton Class A distribution.
    """
    lin_power_per_dim = 10 ** (power_dB / 10) / 2
    poisson_vector = rng.poisson(size=2*size, lam=impulsive_index)
    gaussian_stddevs = np.sqrt(
        lin_power_per_dim * (poisson_vector/impulsive_index + gaussian_to_impulsive_power_ratio) /
        (1 + gaussian_to_impulsive_power_ratio))
    real_noise = rng.normal(scale=gaussian_stddevs)
    return real_noise[:size] + 1j * real_noise[size:]


def create_analog_transmission_values(num_analog_tx, num_analog_computations, rng):
    """!
    Creates values for the analog transmitters. They are drawn randomly with correlations between the transmitters in
    such a way that the true sum is uniformly distributed in [-1,1].

    @param num_analog_tx           Number of analog transmitters in the system.
    @param num_analog_computations Total number of analog OTA computations to be performed (Number of values per
                                   transmitter).
    @param rng                     Random number generator to use.
    @returns                       Two-dimensional numpy array out such that out[k] is the vector of analog values
                                   held by transmitter k and is of length num_analog_computations. Number of rows in
                                   out is num_analog_tx.
    """
    means = rng.uniform(-1., 1., size=num_analog_computations)
    out = np.empty((num_analog_tx, num_analog_computations))
    for computation_index in range(num_analog_computations):
        # weight between two uniform distributions chosen such that resulting mean is as in means vector
        weight = (1 - means[computation_index]) / 2
        for tx_index in range(num_analog_tx):
            if rng.uniform() < weight:
                out[tx_index, computation_index] = rng.uniform(-1, means[computation_index])
            else:
                out[tx_index, computation_index] = rng.uniform(means[computation_index], 1)
    return out


def preproc_analog_values(real_ch_uses_per_computation, analog_values, power_constraint_dB, preproc_functions,
                          preproc_min, preproc_max):
    """!
    Pre-processes the analog values at the analog transmitters (performs the operation for all transmitters at once).

    @param real_ch_uses_per_computation   Number of channel uses per analog computation. A complex channel uses
                                          counts as two real channel uses in this sense.
    @param analog_values                  Analog values held by the transmitters; same format as output of
                                          create_analog_transmission_values.
    @param power_constraint_dB            Maximum power of analog transmission signal per complex channel use.
    @param preproc_functions              Additional pre-processing functions for computation of nonlinear functions.
    @param preproc_min                    Minimum the pre-processed values can take
    @param preproc_max                    Maximum the pre-processed values can take
    @returns                              Complex signals of all analog transmitters ready for transmission through
                                          the channel.
    """
    n_tx = analog_values.shape[0]
    n_analog_values = analog_values.shape[1]
    amplitude_constraint_lin = 10 ** (power_constraint_dB / 10 / 2) / np.sqrt(2)  # per complex dimension
    out = 1j * np.zeros((n_tx, int(np.ceil(n_analog_values * real_ch_uses_per_computation / 2))))
    preproc_diff_max = np.max(np.array(preproc_max) - np.array(preproc_min))
    for i in range(n_tx):
        signals_no_repetition = ((np.vectorize(preproc_functions[i])(analog_values[i, :]) \
                                 - preproc_min[i]) / preproc_diff_max * 2 - 1) \
                                * amplitude_constraint_lin
        signals_with_repetition = np.repeat(signals_no_repetition, real_ch_uses_per_computation)
        out[i, :] = to_complex(signals_with_repetition)
    return out


def postproc_analog_values(ch_output, real_ch_uses_per_computation, num_analog_computations, power_constraint_dB,
                           postproc_function, preproc_min, preproc_max):
    """!
    Post-processes signal at the receiver and determines the noisy analog sums.

    @param ch_output                     Signal to be post-processed, typically the raw channel output.
    @param real_ch_uses_per_computation  Number of (real) channel uses per function computation, needs to match
                                         corresponding parameter of preproc_analog_values.
    @param num_analog_computations       Number of noisy sum values to be recovered.
    @param power_constraint_dB           Power constraint used at the transmitters, needs to match corresponding
                                         parameter of preproc_analog_values.
    @param postproc_function             Additional post-processing functions for computation of nonlinear functions.
    @param preproc_min                   Minimum the pre-processed values can take
    @param preproc_max                   Maximum the pre-processed values can take
    @returns                             Recovered analog sums with residual noise.
    """
    analog_function_values_rx = np.empty(num_analog_computations)
    ch_output_real = to_real(ch_output)
    amplitude_constraint_lin = 10 ** (power_constraint_dB / 10 / 2) / np.sqrt(2)  # per complex dimension
    for i in range(num_analog_computations):
        analog_function_values_rx[i] = np.mean(
            ch_output_real[i * real_ch_uses_per_computation:(i + 1) * real_ch_uses_per_computation])
    preproc_min_tot = sum(preproc_min)
    preproc_diff_max = np.max(np.array(preproc_max) - np.array(preproc_min))
    analog_function_values_rx = (analog_function_values_rx / amplitude_constraint_lin + len(preproc_min)) \
                                / 2 * preproc_diff_max + preproc_min_tot
    analog_function_values_rx = np.vectorize(postproc_function)(analog_function_values_rx)
    return analog_function_values_rx


def simulate_socc(pool_args):
    """!
    Simulates one instance of the SOCC communication scheme.

    @param pool_args  2-tuple consisting of command line arguments (see argparse help texts for descriptions)
                      and a random seed.
    @returns          (analog_mse, digital_ber, avg_power_ratio, max_amplitude_ratio), where analog_mse is the mean
                      square error of all analog computations performed, digital_ber is the bit error ratio of the
                      decoded digital message, avg_power_ratio is the ratio of average power of the
                      SOCC-post-processed digital transmission signal and the standard channel encoded signal (This
                      is always 1 according to theoretical results and output here only as a check), and
                      max_amplitude_ratio is the ratio of the largest absolute value in the digital SOCC signal
                      and the largest absolute value in the standard encoded signal (i.e., how much does SOCC
                      processing increase the maximum amplitude of the signal).
    """
    args = pool_args[0]
    seed = pool_args[1]
    
    # Seed PRNG
    rng = np.random.default_rng(seed)
    
    # Create digital messages
    digital_message = rng.integers(0, 2, args.transport_block_length)

    # Create digital transmission signal
    cbs_info = p3.nrDLSCHInfo(args.transport_block_length, args.digital_rate)
    digital_encoded_message = encode_digital_message(digital_message, args.digital_power, args.digital_rate,
                                                     cbs_info['CRC'], cbs_info['BGN'], args.redundancy_version,
                                                     args.modulation, args.nlayers)
    digital_signal_length = digital_encoded_message.shape[0]
    num_analog_computations = int(np.floor(2 * digital_signal_length * args.analog_rate /
                                           (1 - args.analog_rate)))
    total_block_length = digital_signal_length + int(np.ceil(num_analog_computations / 2))
    real_ch_uses_per_computation = 2 * total_block_length // num_analog_computations
    s = socc_processor(real_ch_uses_per_computation)
    digital_tx_signal = s.preproc_complex(digital_encoded_message) * np.sqrt(total_block_length / digital_signal_length)

    # Create analog transmission values for OTA-C
    analog_values = create_analog_transmission_values(args.num_analog_tx, num_analog_computations, rng)

    # Choose analog pre- and post-processing functions
    if args.function == 'sum':
      preproc_functions = (lambda x: x,)*args.num_analog_tx
      preproc_min = (-1,)*args.num_analog_tx
      preproc_max = (1,)*args.num_analog_tx
      postproc_function = lambda x: x
    elif args.function == '2norm':
      preproc_functions = (lambda x: x*x,)*args.num_analog_tx
      preproc_min = (0,)*args.num_analog_tx
      preproc_max = (1,)*args.num_analog_tx
      postproc_function = lambda x: 0 if x < 0 else np.sqrt(x)
    
    # Create analog transmission signal
    analog_tx_signal = preproc_analog_values(real_ch_uses_per_computation, analog_values, args.analog_power, preproc_functions,
                                             preproc_min, preproc_max)

    # Transmission through channel
    if args.noise_type == 'Gauss':
        noise_samples = awgn_channel_noise(total_block_length, args.noise_power, rng)
    elif args.noise_type == 'MiddletonA':
        noise_samples = middletonA_channel_noise(
            total_block_length, args.noise_power, args.middleton_impulsive_index,
            args.middleton_gaussian_to_impulsive_power_ratio, rng)
    ch_output = np.sum(analog_tx_signal, axis=0) + \
                digital_tx_signal + \
                noise_samples

    # Compute analog function value
    analog_function_values_rx = postproc_analog_values(ch_output, real_ch_uses_per_computation, num_analog_computations,
                                            args.analog_power, postproc_function, preproc_min, preproc_max)

    # Compute analog error
    analog_values_preproc = np.empty_like(analog_values)
    for i in range(args.num_analog_tx):
        analog_values_preproc[i,:] = np.vectorize(preproc_functions[i])(analog_values[i, :])
    analog_function_values_true = np.vectorize(postproc_function)(np.sum(analog_values_preproc, axis=0))
    analog_mse = np.mean((analog_function_values_true - analog_function_values_rx) ** 2)

    # Decode digital signal
    ch_output_postproc = s.postproc_complex(ch_output)
    digital_message_rx = decode_digital_message(
      ch_output_postproc, args.digital_power + np.log10(total_block_length / digital_signal_length) * 10,
      args.noise_power, args.digital_rate, args.transport_block_length, cbs_info['L'], cbs_info['BGN'],
      args.redundancy_version, args.modulation, args.nlayers, args.max_decoding_iter)

    # Compute BER
    digital_ber = np.sum(digital_message_rx != digital_message) / args.transport_block_length

    # Compute digital signal power characteristics in post-processed signal
    avg_power = np.sum(np.abs(digital_encoded_message) ** 2) / digital_signal_length
    avg_power_processed = np.sum(np.abs(digital_tx_signal) ** 2) / total_block_length
    max_amplitude = np.max(np.abs(digital_encoded_message))
    max_amplitude_processed = np.max(np.abs(digital_tx_signal))

    return analog_mse, digital_ber, avg_power_processed / avg_power, max_amplitude_processed / max_amplitude

def simulate_digital(pool_args):
    """!
    This does the same digital processing / transmission simulation as simulate_socc, but it does not simulate
    analog transmitters and it does not perform SOCC processing. This is here mainly for testing purposes.

    @param pool_args  2-tuple consisting of command line arguments (see argparse help texts for descriptions; all
                      SOCC related parameters are ignored) and a random seed.
    @param args    Command line arguments, see argparse help texts for descriptions. All SOCC related parameters are
                   ignored.
    @returns       Bit error rate of the recovered digital message.
    """
    args = pool_args[0]
    seed = pool_args[1]
    
    # Seed PRNG
    rng = np.random.default_rng(seed)
    
    # Create digital messages
    digital_message = rng.integers(0, 2, args.transport_block_length)

    # Create digital transmission signal
    cbs_info = p3.nrDLSCHInfo(args.transport_block_length, args.digital_rate)
    digital_tx_signal = encode_digital_message(digital_message, args.digital_power, args.digital_rate,
                                                     cbs_info['CRC'], cbs_info['BGN'], args.redundancy_version,
                                                     args.modulation, args.nlayers)
    digital_signal_length = digital_tx_signal.shape[0]

    # Transmission through channel
    if args.noise_type == 'Gauss':
        noise_samples = awgn_channel_noise(digital_signal_length, args.noise_power, rng)
    elif args.noise_type == 'MiddletonA':
        noise_samples = middletonA_channel_noise(
            digital_signal_length, args.noise_power, args.middleton_impulsive_index,
            args.middleton_gaussian_to_impulsive_power_ratio, rng)
    ch_output = digital_tx_signal +  noise_samples

    # Decode digital signal
    digital_message_rx = decode_digital_message(
      ch_output, args.digital_power, args.noise_power, args.digital_rate, args.transport_block_length, cbs_info['L'],
      cbs_info['BGN'], args.redundancy_version, args.modulation, args.nlayers, args.max_decoding_iter)

    # Compute BER
    digital_ber = np.sum(digital_message_rx != digital_message) / args.transport_block_length

    return digital_ber

if __name__ == '__main__':
    parser = argparse.ArgumentParser(
        prog='SOCC Simulator',
        description='Simulates the SOCC communication scheme and writes analog MSE, digital BER, and peak amplitude of '
                    'the processed digital codewords to a CSV file')
    parser.add_argument('-t', '--transport-block-length',
                        help='Number of bits conveyed by digital transmitters.',
                        type=int,
                        default=2000)
    parser.add_argument('-R', '--digital-rate',
                        help='Rate at digital LDPC encoding, but before modulation.',
                        type=float,
                        default=769 / 1024)
    parser.add_argument('-r', '--redundancy-version',
                        help='Redundancy version parameter specified in 5G NR standard.',
                        type=int,
                        default=0,
                        choices=(0, 1, 2, 3))
    parser.add_argument('-m', '--modulation',
                        help='Modulation scheme.',
                        type=str,
                        default='16QAM',
                        choices=('BPSK', 'QPSK', '16QAM'))
    parser.add_argument('-l', '--nlayers',
                        help='nlayers parameter specified in 5G NR standard (only 1 supported by library).',
                        type=int,
                        default=1,
                        choices=(1,))
    parser.add_argument('-P', '--digital-power',
                        help='Transmission power of the digital node in dB.',
                        type=float,
                        default=0)
    parser.add_argument('-A', '--analog-power',
                        help='Transmission power of the analog nodes in dB.',
                        type=float,
                        default=-10)
    parser.add_argument('-N', '--noise-power',
                        help='Power of the channel noise in dB.',
                        type=float,
                        default=-10)
    parser.add_argument('-a', '--num-analog-tx',
                        help='Number of simulated analog transmitters.',
                        type=int,
                        default=10)
    parser.add_argument('-b', '--analog-rate',
                        help='Rate of the analog computations.',
                        type=float,
                        default=.1)
    parser.add_argument('-i', '--max-decoding-iter',
                        help='Maximum number of iterations at the LDPC decoder.',
                        type=int,
                        default=25)
    parser.add_argument('-c', '--cpu-cores',
                        help='Number of CPU cores to use. If 0, use all cores available.',
                        type=int,
                        default=0)
    parser.add_argument('-C', '--chunk-size',
                        help='Number of data points computed per computation task.',
                        type=int,
                        default=10)
    parser.add_argument('-n', '--simulation-runs',
                        help='Number of times to run the simulations.',
                        type=int,
                        default=1)
    parser.add_argument('-o', '--out',
                        help='CSV file to write the results into. Will be overwritten if it already exists.',
                        type=str,
                        default='results.csv')
    parser.add_argument('-d', '--digital-only',
                        help='Simulate digital transmission only with no OTA-C.',
                        action='store_true')
    parser.add_argument('-T', '--noise-type',
                        help='Random distribution of the additive channel noise.',
                        type=str,
                        choices=('Gauss', 'MiddletonA'),
                        default='Gauss')
    parser.add_argument('-I', '--middleton-impulsive-index',
                        help='The Impulsive Index parameter of the Middleton Class A noise distribution (ignored if '
                             'the noise type is Gaussian).',
                        type=float,
                        default=3.)
    parser.add_argument('-G', '--middleton-gaussian-to-impulsive-power-ratio',
                        help='The Gaussian-to-Impulsive Power Ratio parameter of the Middleton Class A noise '
                             'distribution ((ignored if the noise type is Gaussian).',
                        type=float,
                        default=3.)
    parser.add_argument('-f', '--function',
                        help='Function to be computed in the analog transmissions.',
                        type=str,
                        choices=('sum','2norm'),
                        default='sum')
    args = parser.parse_args()

    n_cores = args.cpu_cores
    if n_cores == 0:
        n_cores = mp.cpu_count()
    seed_sequence = np.random.SeedSequence()
    all_seeds = seed_sequence.spawn(args.simulation_runs)
    with mp.Pool(processes=n_cores) as pool:
        with open(args.out, 'w') as csv_file:
            writer = csv.writer(csv_file, delimiter=',')
            if args.digital_only:
                writer.writerow(('digital_ber',))
                for result in pool.imap_unordered(simulate_digital,
                                                  it.zip_longest(it.repeat(args, args.simulation_runs), all_seeds),
                                                  chunksize=10):
                    writer.writerow((result,))
            else:
                writer.writerow(('analog_mse', 'digital_ber', 'avg_power_ratio', 'max_amplitude_ratio'))
                for result in pool.imap_unordered(simulate_socc,
                                                  it.zip_longest(it.repeat(args, args.simulation_runs), all_seeds),
                                                  chunksize=10):
                    writer.writerow(result)

